Algebraic Spectral Curves of Two-Channel Operator Pencils with Power-Law Response

A finite matrix can acquire a nontrivial algebraic spectral curve when its entries contain a multivalued response. We study this mechanism for a two-channel pencil with scalar response $z^\beta$ and $J$-self-adjoint matrices. If $\beta=r/n$ is in lowest terms and the coefficients are generic, the normalized determinant curve in $(z,\lambda)$ has genus $n-1$ and is a double cover. It is rational for $n=1$, elliptic for $n=2$, and hyperelliptic for $n\geq3$. The generic genus depends only on the denominator $n$. The proof reduces birationally to a classical hyperelliptic normal form. The numerator appears as the cyclic character of the distinguished coupling and controls its divisor and boundary singularity. Here $\lambda$ is a complexified coupling coordinate: the curve is the joint determinant locus, not a fixed-coupling spectrum. For irrational exponents the local monodromy has infinite order, while rational approximants converge uniformly on compact sets and preserve isolated zeros on a fixed branch. Negative exponents in $(-1,0)$ arise from causal Volterra kernels and cutoff continuum-bath Schur complements, separating finite channels from nonlocal memory. As an application, the exact leading infrared monomial model of a zero-temperature conformal response of dimension $h_{\rm probe}$ has, for rational $2h_{\rm probe}$, genus $\operatorname{den}(2h_{\rm probe})-1$. For the fundamental fermion in the even-$q>2$ Sachdev--Ye--Kitaev saddle, this becomes $q/2-1$. The core statements, including determinant algebra, branch counts, and causal-response identities, are machine-checked from raw matrix definitions.

==> figures/generate_figures.py <==
#!/usr/bin/env python3
"""Generate the three mathematical figures for the manuscript.

All plotted branch points are reconstructed from exact defining polynomials.
PDF is the publication artifact; PNG is a high-resolution review copy.
"""

from fractions import Fraction
from math import gcd
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch


OUTPUT_DIR = Path(__file__).resolve().parent

# Okabe-Ito colors, paired with marker/linestyle differences for grayscale use.
BLUE = "#0072B2"
VERMILLION = "#D55E00"
GREEN = "#009E73"
GRAY = "#666666"
LIGHT_GRAY = "#B7B7B7"

mpl.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["STIX Two Text", "Times New Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 8.0,
        "axes.titlesize": 8.5,
        "axes.labelsize": 8.0,
        "xtick.labelsize": 7.0,
        "ytick.labelsize": 7.0,
        "legend.fontsize": 7.0,
        "axes.linewidth": 0.7,
        "lines.linewidth": 1.25,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.025,
    }
)


def panel_label(ax, label):
    ax.text(
        0.015,
        0.985,
        label,
        transform=ax.transAxes,
        ha="left",
        va="top",
    )


def save_figure(fig, stem):
    pdf_path = OUTPUT_DIR / f"{stem}.pdf"
    png_path = OUTPUT_DIR / f"{stem}.png"
    fig.savefig(pdf_path)
    fig.savefig(png_path, dpi=360)
    plt.close(fig)
    if pdf_path.stat().st_size < 5_000 or png_path.stat().st_size < 20_000:
        raise RuntimeError(f"unexpectedly small output for {stem}")
    return pdf_path, png_path


def add_arc_arrow(ax, radius, theta_start, theta_end, color, mutation_scale=8):
    start = np.array([np.cos(theta_start), np.sin(theta_start)]) * radius
    end = np.array([np.cos(theta_end), np.sin(theta_end)]) * radius
    arrow = FancyArrowPatch(
        start,
        end,
        connectionstyle="arc3,rad=0.24",
        arrowstyle="-|>",
        mutation_scale=mutation_scale,
        linewidth=1.0,
        color=color,
    )
    ax.add_patch(arrow)


def figure_half_order_geometry():
    rho = 2 ** 0.25
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.35))

    # (a) Monodromy of the response cover z=u^2.
    ax = axes[0]
    theta = np.linspace(0, 2 * np.pi, 500)
    ax.plot(np.cos(theta), np.sin(theta), color=BLUE)
    ax.plot([-1.45, 0], [0, 0], color=GRAY, linestyle=(0, (3, 2)), linewidth=0.9)
    ax.scatter([0], [0], marker="x", s=28, color=VERMILLION, zorder=4)
    ax.scatter([1], [0], marker="o", s=20, facecolor="white", edgecolor=BLUE, zorder=4)
    add_arc_arrow(ax, 1.0, 0.16 * np.pi, 0.42 * np.pi, BLUE)
    add_arc_arrow(ax, 1.0, 1.16 * np.pi, 1.42 * np.pi, BLUE)
    ax.text(0.06, -0.16, r"$z=0$", color=GRAY, va="top")
    ax.text(-1.43, -0.16, "branch cut", color=GRAY, ha="left", va="top")
    ax.text(0.97, 0.91, r"$u\mapsto -u$", transform=ax.transAxes, ha="right")
    ax.text(0.97, 0.07, r"$z=u^2$", transform=ax.transAxes, ha="right")
    ax.axhline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.axvline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.set(xlim=(-1.55, 1.25), ylim=(-1.25, 1.25), xlabel=r"$\operatorname{Re}z$", ylabel=r"$\operatorname{Im}z$")
    ax.set_aspect("equal")
    ax.set_xticks([-1, 0, 1])
    ax.set_yticks([-1, 0, 1])
    ax.set_title("Response cover")
    panel_label(ax, "(a)")

    # (b) Branch divisor of v^2=2-u^4.
    ax = axes[1]
    points = np.array([rho, 1j * rho, -rho, -1j * rho])
    # A nonintersecting pairing of branch points; cuts are a choice, points are not.
    ax.plot(
        [rho, 0],
        [0, rho],
        color=GRAY,
        linestyle=(0, (3, 2)),
        linewidth=0.9,
    )
    ax.plot(
        [-rho, 0],
        [0, -rho],
        color=GRAY,
        linestyle=(0, (3, 2)),
        linewidth=0.9,
    )
    ax.scatter(points.real, points.imag, s=28, marker="o", color=BLUE, zorder=4)
    ax.axhline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.axvline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.text(
        0.97,
        0.06,
        r"$\rho=2^{1/4}$",
        transform=ax.transAxes,
        ha="right",
        va="bottom",
    )
    limit = 1.42 * rho
    ax.set(xlim=(-limit, limit), ylim=(-limit, limit), xlabel=r"$\operatorname{Re}u$", ylabel=r"$\operatorname{Im}u$")
    ax.set_aspect("equal")
    ax.set_xticks([-rho, 0, rho], [r"$-\rho$", "0", r"$\rho$"])
    ax.set_yticks([-rho, 0, rho], [r"$-\rho$", "0", r"$\rho$"])
    ax.set_title(r"Quartic branch divisor ($g=1$)")
    panel_label(ax, "(b)")

    # (c) Real locus: the two square-root sheets meet at the real branches.
    ax = axes[2]
    real_u = np.linspace(-rho, rho, 1001)
    real_v = np.sqrt(np.maximum(0.0, 2 - real_u**4))
    ax.plot(real_u, real_v, color=BLUE, label=r"$v=+\sqrt{2-u^4}$")
    ax.plot(real_u, -real_v, color=VERMILLION, linestyle="--", label=r"$v=-\sqrt{2-u^4}$")
    ax.scatter([-rho, rho], [0, 0], s=26, marker="o", color=BLUE, zorder=4)
    ax.axhline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.axvline(0, color=LIGHT_GRAY, linewidth=0.55, zorder=0)
    ax.set(xlim=(-1.1 * rho, 1.1 * rho), ylim=(-1.62, 1.62), xlabel=r"$u\in\mathbb{R}$", ylabel=r"$v\in\mathbb{R}$")
    ax.set_xticks([-rho, 0, rho], [r"$-\rho$", "0", r"$\rho$"])
    ax.set_yticks([-np.sqrt(2), 0, np.sqrt(2)], [r"$-\sqrt{2}$", "0", r"$\sqrt{2}$"])
    ax.legend(loc="lower center", frameon=False, handlelength=2.2)
    ax.set_title("Real locus")
    panel_label(ax, "(c)")

    fig.subplots_adjust(left=0.065, right=0.995, bottom=0.22, top=0.84, wspace=0.34)
    return save_figure(fig, "fig1_half_order_geometry")


def nth_roots(value, n):
    radius = abs(value) ** (1.0 / n)
    phase = np.angle(complex(value))
    return np.array(
        [radius * np.exp(1j * (phase + 2 * np.pi * k) / n) for k in range(n)]
    )


def figure_branch_sequence():
    # Raw generic data E=1, V=[[2,1],[-1,3]] give
    # Q_n(u)=-3u^(2n)-10u^n+29.
    t_positive = (-5 + 4 * np.sqrt(7)) / 3
    t_negative = (-5 - 4 * np.sqrt(7)) / 3
    assert t_positive > 0 > t_negative

    fig, axes = plt.subplots(1, 4, figsize=(7.2, 2.18))
    for n, ax in enumerate(axes, start=1):
        positive_roots = nth_roots(t_positive, n)
        negative_roots = nth_roots(t_negative, n)
        all_roots = np.concatenate([positive_roots, negative_roots])
        rounded = {(round(z.real, 11), round(z.imag, 11)) for z in all_roots}
        if len(rounded) != 2 * n:
            raise AssertionError(f"branch collision in generic n={n} panel")

        for value, color in ((t_positive, BLUE), (t_negative, VERMILLION)):
            radius = abs(value) ** (1.0 / n)
            circle = plt.Circle(
                (0, 0),
                radius,
                fill=False,
                color=color,
                linewidth=0.65,
                linestyle=(0, (2, 2)),
                alpha=0.65,
            )
            ax.add_patch(circle)

        ax.scatter(
            positive_roots.real,
            positive_roots.imag,
            s=25,
            marker="o",
            facecolor=BLUE,
            edgecolor="white",
            linewidth=0.35,
            zorder=4,
            label=r"$u^n=t_+>0$",
        )
        ax.scatter(
            negative_roots.real,
            negative_roots.imag,
            s=26,
            marker="D",
            facecolor=VERMILLION,
            edgecolor="white",
            linewidth=0.35,
            zorder=4,
            label=r"$u^n=t_-<0$",
        )
        ax.axhline(0, color=LIGHT_GRAY, linewidth=0.5, zorder=0)
        ax.axvline(0, color=LIGHT_GRAY, linewidth=0.5, zorder=0)
        bound = 1.18 * max(abs(all_roots))
        tick = round(bound / 1.25, 1)
        ax.set_xlim(-bound, bound)
        ax.set_ylim(-bound, bound)
        ax.set_aspect("equal")
        ax.set_xticks([-tick, 0, tick])
        ax.set_yticks([-tick, 0, tick])
        ax.set_title(rf"$n={n}$, $g={n-1}$")
        ax.text(
            0.97,
            0.05,
            rf"${2*n}$ branches",
            transform=ax.transAxes,
            ha="right",
            va="bottom",
            color=GRAY,
        )
        panel_label(ax, f"({chr(96 + n)})")
        if n == 1:
            ax.set_ylabel(r"$\operatorname{Im}u$")
        ax.set_xlabel(r"$\operatorname{Re}u$")

    handles, labels = axes[-1].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="upper center",
        ncol=2,
        frameon=False,
        bbox_to_anchor=(0.5, 0.995),
        handletextpad=0.5,
        columnspacing=1.5,
    )
    fig.text(
        0.995,
        0.015,
        r"$t_\pm=(-5\pm4\sqrt{7})/3$",
        ha="right",
        va="bottom",
        color=GRAY,
    )
    fig.subplots_adjust(left=0.06, right=0.995, bottom=0.22, top=0.78, wspace=0.32)
    return save_figure(fig, "fig2_branch_points_genus")


def reduced_fractions(max_denominator):
    values = []
    for denominator in range(1, max_denominator + 1):
        for numerator in range(0, denominator + 1):
            if gcd(numerator, denominator) == 1:
                values.append((Fraction(numerator, denominator), denominator))
    return values


def figure_denominator_hierarchy():
    max_denominator = 24
    fractions = reduced_fractions(max_denominator)
    assert len({value for value, _ in fractions}) == len(fractions)

    fig, axes = plt.subplots(
        1,
        2,
        figsize=(7.2, 2.85),
        gridspec_kw={"width_ratios": [1.6, 1.0]},
    )

    ax = axes[0]
    beta = np.array([float(value) for value, _ in fractions])
    genus = np.array([denominator - 1 for _, denominator in fractions])
    ax.scatter(
        beta,
        genus,
        s=10,
        marker="o",
        facecolor=BLUE,
        edgecolor="none",
        alpha=0.78,
        rasterized=False,
    )
    for n in (1, 2, 3, 4):
        ax.axhline(n - 1, color=LIGHT_GRAY, linewidth=0.45, zorder=0)
    ax.set_xlim(-0.015, 1.015)
    ax.set_ylim(-0.8, max_denominator - 0.15)
    ax.set_xlabel(r"reduced rational exponent $\beta=p/n$")
    ax.set_ylabel(r"generic genus $g=n-1$")
    ax.set_xticks([0, 0.25, 0.5, 0.75, 1])
    ax.set_yticks([0, 1, 2, 3, 7, 11, 15, 19, 23])
    ax.set_title(rf"Reduced denominators $n\leq {max_denominator}$")
    panel_label(ax, "(a)")

    # A rational sequence approaching a rational point while genus diverges.
    ax = axes[1]
    k = np.arange(1, 19)
    beta_k = (k + 1) / (2 * k + 1)
    genus_k = 2 * k
    for index in range(len(k) - 1):
        ax.annotate(
            "",
            xy=(beta_k[index + 1], genus_k[index + 1]),
            xytext=(beta_k[index], genus_k[index]),
            arrowprops={
                "arrowstyle": "->",
                "color": GRAY,
                "linewidth": 0.65,
                "shrinkA": 2.0,
                "shrinkB": 2.0,
            },
        )
    ax.scatter(beta_k, genus_k, s=23, marker="D", color=VERMILLION, zorder=4)
    ax.scatter([0.5], [1], s=38, marker="o", facecolor=BLUE, edgecolor="white", linewidth=0.45, zorder=5)
    ax.axvline(0.5, color=LIGHT_GRAY, linewidth=0.65, linestyle=(0, (3, 2)), zorder=0)
    ax.text(0.507, 1.45, r"$\beta=1/2$: $g=1$", color=BLUE, va="bottom")
    ax.text(
        0.97,
        0.96,
        r"$\beta_k=\dfrac{k+1}{2k+1}\to\dfrac{1}{2}$" "\n" r"$g_k=2k\to\infty$",
        transform=ax.transAxes,
        ha="right",
        va="top",
    )
    ax.set_xlim(0.485, 0.69)
    ax.set_ylim(-0.5, 38.2)
    ax.set_xlabel(r"$\beta$")
    ax.set_ylabel(r"generic genus")
    ax.set_xticks([0.5, 0.55, 0.60, 0.65])
    ax.set_yticks([1, 10, 20, 30, 36])
    ax.set_title("Failure of continuity at a rational exponent")
    panel_label(ax, "(b)")

    fig.subplots_adjust(left=0.07, right=0.995, bottom=0.19, top=0.86, wspace=0.30)
    return save_figure(fig, "fig3_denominator_genus_hierarchy")


if __name__ == "__main__":
    outputs = []
    outputs.extend(figure_half_order_geometry())
    outputs.extend(figure_branch_sequence())
    outputs.extend(figure_denominator_hierarchy())
    print("PASS: exact branch data reconstructed for Figures 1--3")
    for output in outputs:
        print(f"WROTE: {output.relative_to(OUTPUT_DIR.parent)}")


==> verification/verify_algebra.py <==
#!/usr/bin/env python3
"""Exact checks for the rational power-law determinant-curve audit."""

from math import floor, gcd

import sympy as sp


u, z, lam, q = sp.symbols("u z lam q")
E, a, b, d = sp.symbols("E a b d", nonzero=True)
tau = a + d
delta = a - d
Delta = a * d + b**2


def raw_matrix_determinant(n: int, r: int):
    """Rebuild det A after z=u^n and z^(r/n)=u^r."""
    sigma = u**r
    matrix = sp.Matrix(
        [
            [u**n - E - lam * sigma * a, -lam * sigma * b],
            [lam * sigma * b, u**n + E - lam * sigma * d],
        ]
    )
    return sp.factor(matrix.det())


def expected_raw_determinant(n: int, r: int):
    return (
        u ** (2 * n)
        - E**2
        - lam * u**r * (tau * u**n + E * delta)
        + Delta * lam**2 * u ** (2 * r)
    )


def square_class_kernel(poly: sp.Poly) -> sp.Poly:
    """Return S in poly=unit*H^2*S, retaining odd-multiplicity factors."""
    coefficient, factors = sp.factor_list(poly.as_expr(), u)
    kernel = sp.Integer(1)
    for factor, multiplicity in factors:
        if multiplicity % 2:
            kernel *= factor
    return sp.Poly(sp.expand(kernel), u, domain=poly.domain)


tested_pairs = []
for n in range(1, 7):
    numerators = {-1, 1, n + 1, -(n + 1)}
    if n == 1:
        numerators.add(0)
    for r in sorted(numerators):
        if gcd(abs(r), n) != 1:
            continue
        raw = raw_matrix_determinant(n, r)
        expected = expected_raw_determinant(n, r)
        assert sp.cancel(raw - expected) == 0

        # q=lambda*u^r, equivalently lambda=q*u^(-r), removes r on u != 0.
        transformed = sp.cancel(raw.subs(lam, q * u ** (-r)))
        independent = (
            Delta * q**2
            - (tau * u**n + E * delta) * q
            + u ** (2 * n)
            - E**2
        )
        assert sp.cancel(transformed - independent) == 0
        tested_pairs.append((n, r))


# The normalized curve is independent of r, but its distinguished coupling
# function carries the cyclic character zeta_n^(-r).  Reduce exact symbolic
# identities modulo xi^n-1 rather than evaluating floating roots of unity.
xi, ychar = sp.symbols("xi ychar")
for n in range(2, 7):
    for r in range(1, n):
        if gcd(r, n) != 1:
            continue
        lambda_r = (ychar + tau * u**n + E * delta) / (
            2 * Delta * u**r
        )
        transformed = (
            ychar + tau * (xi * u) ** n + E * delta
        ) / (2 * Delta * (xi * u) ** r)
        character_error = sp.cancel(xi**r * transformed - lambda_r)
        numerator = sp.together(character_error).as_numer_denom()[0]
        remainder = sp.rem(
            sp.Poly(sp.expand(numerator), xi),
            sp.Poly(xi**n - 1, xi),
        )
        assert remainder.as_expr() == 0


# For the generic exact specialization Q=-3u^(2n)-10u^n+29, both q-values
# over u=0 and both leading q/u^n values at infinity are nonzero.  These unit
# checks certify ord_0(lambda_r)=-r and ord_infinity(lambda_r)=r-n.
q_zero_units = [
    (sp.sqrt(29) - 1) / 14,
    (-sp.sqrt(29) - 1) / 14,
]
q_infinity_units = [
    (sp.sqrt(-3) + 5) / 14,
    (-sp.sqrt(-3) + 5) / 14,
]
assert all(sp.simplify(value) != 0 for value in q_zero_units)
assert all(sp.simplify(value) != 0 for value in q_infinity_units)


# Complete-the-square discriminant and its parameter factorization.
n_symbolic = 5
B_n = tau * u**n_symbolic + E * delta
F_n = Delta * q**2 - B_n * q + u ** (2 * n_symbolic) - E**2
Q_n = sp.expand(B_n**2 - 4 * Delta * (u ** (2 * n_symbolic) - E**2))
assert sp.factor(sp.discriminant(F_n, q) - Q_n) == 0

Acoef = sp.expand(tau**2 - 4 * Delta)
Bcoef = sp.expand(2 * E * tau * delta)
Ccoef = sp.expand(E**2 * (delta**2 + 4 * Delta))
quadratic_disc = sp.factor(Bcoef**2 - 4 * Acoef * Ccoef)
assert sp.factor(quadratic_disc - 64 * E**2 * Delta * b**2) == 0


# Exact discriminant of A*u^(2n)+B*u^n+C.  This also isolates the n=1
# exception: C=0 need not destroy square-freeness when zero is a simple root.
A0, B0, C0 = sp.symbols("A0 B0 C0")
for n in range(1, 7):
    trinomial = A0 * u ** (2 * n) + B0 * u**n + C0
    exact_disc = sp.factor(sp.discriminant(trinomial, u))
    expected_disc = n ** (2 * n) * (A0 * C0) ** (n - 1) * (
        B0**2 - 4 * A0 * C0
    ) ** n
    assert sp.factor(exact_disc - expected_disc) == 0

n_one_c_zero = sp.Poly(-3 * u**2 + 4 * sp.I * u, u, extension=sp.I)
assert n_one_c_zero.degree() == 2
assert sp.gcd(n_one_c_zero, n_one_c_zero.diff()).degree() == 0


# A concrete nonempty generic locus: E=1, a=2, b=1, d=3.
generic_subs = {E: 1, a: 2, b: 1, d: 3}
for n in range(1, 7):
    Q = sp.Poly(
        (
            (tau * u**n + E * delta) ** 2
            - 4 * Delta * (u ** (2 * n) - E**2)
        ).subs(generic_subs),
        u,
        domain=sp.QQ,
    )
    assert Q.degree() == 2 * n
    assert sp.gcd(Q, Q.diff()).degree() == 0
    branch_count = Q.degree()
    genus = (branch_count - 2) // 2
    assert genus == n - 1

    # At infinity, v=y/u^n gives v^2=A+B*t^n+C*t^(2n).
    t, v = sp.symbols("t v")
    normalized_at_infinity = sp.expand(t ** (2 * n) * Q.as_expr().subs(u, 1 / t))
    assert sp.Poly(normalized_at_infinity, t).degree() == 2 * n
    assert normalized_at_infinity.subs(t, 0) != 0


# A=0, BC!=0: Q is square-free of degree n and genus floor((n-1)/2).
# The raw parameters E=1, a=2, b=1, d=0 realize A=0 and B=C=8.
degree_drop_subs = {E: 1, a: 2, b: 1, d: 0}
assert sp.expand(Acoef.subs(degree_drop_subs)) == 0
for n in range(1, 7):
    Q = sp.Poly(
        (
            (tau * u**n + E * delta) ** 2
            - 4 * Delta * (u ** (2 * n) - E**2)
        ).subs(degree_drop_subs),
        u,
        domain=sp.QQ,
    )
    assert Q.degree() == n
    assert sp.gcd(Q, Q.diff()).degree() == 0
    assert floor((Q.degree() - 1) / 2) == floor((n - 1) / 2)


# C=0, AB!=0 model: Q=u^n*(u^n+1).  Its square-free part has
# degree n for even n and n+1 for odd n.
for n in range(1, 7):
    Q = sp.Poly(u**n * (u**n + 1), u, domain=sp.QQ)
    square_free = square_class_kernel(Q)
    expected_degree = n if n % 2 == 0 else n + 1
    assert square_free.degree() == expected_degree
    assert floor((square_free.degree() - 1) / 2) == floor((n - 1) / 2)


# Coincident roots in t give a perfect square and two rational components.
for n in range(1, 7):
    repeated = sp.factor((u**n - 1) ** 2)
    assert sp.expand(repeated - (u**n - 1) * (u**n - 1)) == 0


# Delta=0 is linear in q and must not be treated by the square-completion map.
zco_subs = {a: 1, b: 1, d: -1}
assert Delta.subs(zco_subs) == 0
for n in range(1, 7):
    linear = sp.Poly(
        (
            Delta * q**2
            - (tau * u**n + E * delta) * q
            + u ** (2 * n)
            - E**2
        ).subs(zco_subs),
        q,
    )
    assert linear.degree() == 1


# The raw compactified model retains numerator-dependent boundary
# singularities.  For r=-s use the cleared lambda chart; for r=s use
# mu=1/lambda.  In both charts the quadratic discriminant is u^(2s)*Q_n.
mu = sp.symbols("mu")
for n in range(1, 7):
    Q = sp.expand(
        (tau * u**n + E * delta) ** 2
        - 4 * Delta * (u ** (2 * n) - E**2)
    )
    for s in range(1, 5):
        cleared_negative = (
            u ** (2 * s) * (u ** (2 * n) - E**2)
            - lam * u**s * (tau * u**n + E * delta)
            + Delta * lam**2
        )
        reciprocal_positive = (
            (u ** (2 * n) - E**2) * mu**2
            - u**s * (tau * u**n + E * delta) * mu
            + Delta * u ** (2 * s)
        )
        assert (
            sp.factor(
                sp.discriminant(cleared_negative, lam) - u ** (2 * s) * Q
            )
            == 0
        )
        assert (
            sp.factor(
                sp.discriminant(reciprocal_positive, mu) - u ** (2 * s) * Q
            )
            == 0
        )

        # Completing the square gives w^2=u^(2s)Q(u).  Since Q(0) is a unit
        # on the generic locus, this is analytically A_(2s-1).
        w_negative = 2 * Delta * lam - u**s * (tau * u**n + E * delta)
        assert sp.factor(
            w_negative**2
            - u ** (2 * s) * Q
            - 4 * Delta * cleared_negative
        ) == 0
        leading_positive = u ** (2 * n) - E**2
        w_positive = (
            2 * leading_positive * mu
            - u**s * (tau * u**n + E * delta)
        )
        assert sp.factor(
            w_positive**2
            - u ** (2 * s) * Q
            - 4 * leading_positive * reciprocal_positive
        ) == 0


# Binary-quartic invariants and the elliptic moduli map.
Iquartic = sp.expand(Bcoef**2 + 12 * Acoef * Ccoef)
assert sp.factor(
    Iquartic - 16 * E**2 * (tau**2 * delta**2 - 12 * Delta * b**2)
) == 0
j_from_quartic = sp.cancel(
    16 * Iquartic**3 / (Acoef * Ccoef * quadratic_disc**2)
)
j_from_parameters = sp.cancel(
    16
    * (tau**2 * delta**2 - 12 * Delta * b**2) ** 3
    / (Delta**2 * b**4 * Acoef * (delta**2 + 4 * Delta))
)
assert sp.factor(j_from_quartic - j_from_parameters) == 0
assert sp.factor(j_from_parameters.subs({E: 1, a: 1, b: 1, d: 1}) - 1728) == 0


# Exact birational maps for v^2=2-u^4 and Y^2=X^3+8X.
vvar, Xvar, Yvar = sp.symbols("vvar Xvar Yvar")
X_forward = -2 * (u**2 + vvar - 2) / (u - 1) ** 2
Y_forward = 4 * (-u**3 + u * vvar - 2 * vvar + 2) / (u - 1) ** 3
forward_error = sp.factor(Y_forward**2 - X_forward**3 - 8 * X_forward)
expected_forward_error = sp.factor(
    8
    * (u**4 + vvar**2 - 2)
    * (5 * u**2 - 8 * u + vvar + 2)
    / (u - 1) ** 6
)
assert sp.factor(forward_error - expected_forward_error) == 0

inverse_denominator = 2 * Xvar + Yvar + 8
u_inverse = (4 * Xvar + Yvar - 8) / inverse_denominator
v_inverse = -(
    2 * Xvar**3 - 24 * Xvar**2 - Yvar**2 - 48 * Yvar - 64
) / inverse_denominator**2
cubic = Yvar**2 - Xvar**3 - 8 * Xvar


def vanishes_on_cubic(expression):
    numerator = sp.together(expression).as_numer_denom()[0]
    return sp.rem(numerator, cubic, Yvar) == 0


assert vanishes_on_cubic(v_inverse**2 + u_inverse**4 - 2)
assert vanishes_on_cubic(X_forward.subs({u: u_inverse, vvar: v_inverse}) - Xvar)
assert vanishes_on_cubic(Y_forward.subs({u: u_inverse, vvar: v_inverse}) - Yvar)


# Canonical real interpolation: rebuild the inverse from the raw matrix and
# verify the master quadratic without using the manuscript's trace formulas.
canonical_matrix = sp.Matrix(
    [
        [u**2 - 1 - lam / u, -lam / u],
        [lam / u, u**2 + 1 - lam / u],
    ]
)
P_canonical = u**6 - u**2 - 2 * lam * u**3 + 2 * lam**2
assert sp.factor(canonical_matrix.det() - P_canonical / u**2) == 0
canonical_inverse = sp.simplify(canonical_matrix.inv())
assert sp.factor(sp.trace(canonical_inverse) - 2 * u * (u**3 - lam) / P_canonical) == 0
assert sp.factor(canonical_inverse.det() - u**2 / P_canonical) == 0

t_target, q_target = sp.symbols("t_target q_target", nonzero=True)
lambda_interpolation = u**3 - t_target * u / (2 * q_target)
master_quadratic = (
    2 * q_target**2 * u**4
    - 2 * q_target * t_target * u**2
    + t_target**2
    - 2 * q_target * (q_target + 1)
)
interpolation_constraint = sp.expand(
    P_canonical.subs(lam, lambda_interpolation) - u**2 / q_target
)
assert sp.factor(
    interpolation_constraint - u**2 * master_quadratic / (2 * q_target**2)
) == 0


# The neutral-nilpotent/generalized-inverse checks were removed together
# with the manuscript's former Section 9.3 and Appendix D (2026-07-31 slim
# revision); see verification/README.md.

print(f"PASS: raw determinants and numerator removal for {len(tested_pairs)} (n,r) pairs")
print("PASS: cyclic coupling characters and numerator-sensitive divisor units")
print("PASS: quadratic discriminant and explicit generic square-free locus")
print("PASS: exact trinomial discriminants and the n=1 constant-term exception")
print("PASS: genus n-1 for exact generic cases n=1,...,6")
print("PASS: infinity chart and primary degree-drop/square-factor strata")
print("PASS: Delta=0 kept separate from the hyperelliptic model")
print("PASS: numerator-dependent boundary discriminants and A-type square completions")
print("PASS: binary-quartic j-map and canonical elliptic birational maps")
print("PASS: real interpolation master quadratic")


==> verification/verify_full.sage <==
"""Definition-level verification for the power-law response manuscript.

The load-bearing checks start from the displayed 2 x 2 matrices.  Closed
determinant and branch formulas are then compared with quantities extracted
from those matrices.  Except for one explicitly labelled cross-ratio check,
all assertions are exact.
"""

from math import gcd


def assert_zero(value, label):
    if value != 0:
        raise AssertionError(label)


# ---------------------------------------------------------------------------
# Raw determinant, numerator removal, and the birational square completion
# ---------------------------------------------------------------------------

B = PolynomialRing(QQ, names=("u", "E", "a", "b", "d"))
u0, E0, a0, b0, d0 = B.gens()
K = B.fraction_field()
u, E, a, b, d = map(K, (u0, E0, a0, b0, d0))
L = PolynomialRing(K, "lam")
lam = L.gen()

J = matrix(L, [[1, 0], [0, -1]])
V = matrix(L, [[a, b], [-b, d]])
tau = a + d
delta = a - d
Delta = a * d + b^2


def raw_pencil(n, r):
    """Lift z=u^n and z^(r/n)=u^r directly in the raw matrix."""
    return u^n * identity_matrix(L, 2) - E * J - lam * u^r * V


tested_pairs = []
branch_polynomials = {}
for n in range(1, 7):
    q_reference = None
    for r in sorted({-n - 1, -1, 1, n + 1}):
        assert gcd(abs(r), n) == 1
        A_raw = raw_pencil(n, r)
        D_raw = A_raw.det()
        assert D_raw.degree() == 2

        # This expression is checked against a determinant built by Sage from
        # four raw matrix entries; it is not used to construct D_raw.
        D_displayed = (
            u^(2 * n)
            - E^2
            - lam * u^r * (tau * u^n + E * delta)
            + Delta * lam^2 * u^(2 * r)
        )
        assert_zero(D_raw - D_displayed, "raw determinant mismatch")

        # Extract the quadratic discriminant from the raw determinant.  Its
        # u^(2r) factor is a coordinate square on the active locus.
        raw_discriminant = D_raw.discriminant()
        Q_from_raw = raw_discriminant / u^(2 * r)
        Q_displayed = (
            (tau * u^n + E * delta)^2
            - 4 * Delta * (u^(2 * n) - E^2)
        )
        assert_zero(Q_from_raw - Q_displayed, "branch polynomial mismatch")

        # Complete the square using coefficients read from D_raw itself.
        y_from_raw = (2 * D_raw[2] * lam + D_raw[1]) / u^r
        assert_zero(
            y_from_raw^2 - Q_from_raw - 4 * Delta * D_raw,
            "birational square-completion identity failed",
        )

        if q_reference is None:
            q_reference = Q_from_raw
        else:
            assert_zero(
                Q_from_raw - q_reference,
                "positive/negative numerator changed the function field",
            )
        tested_pairs.append((n, r))
    branch_polynomials[n] = q_reference


# ---------------------------------------------------------------------------
# Cyclic character and unit checks for the distinguished coupling function
# ---------------------------------------------------------------------------

for n in range(2, 7):
    Kcyclo = CyclotomicField(n)
    zeta = Kcyclo.gen()
    Pchar = PolynomialRing(Kcyclo, names=("uu", "yy"))
    uu0, yy0 = Pchar.gens()
    Fchar = Pchar.fraction_field()
    uu, yy = map(Fchar, (uu0, yy0))
    for r in range(-n - 1, n + 2):
        if r == 0 or gcd(abs(r), n) != 1:
            continue
        # Generic specialization E=1, (a,b,d)=(2,1,3):
        # tau=5, delta=-1, Delta=7.
        lambda_r = (yy + 5 * uu^n - 1) / (14 * uu^r)
        transformed = lambda_r.subs({uu: zeta * uu})
        assert transformed == zeta^(-r) * lambda_r

# The two q-values above zero and the two leading q/u^n values at infinity
# are units for the same specialization.  This validates the local orders
# used in the divisor statement without importing them from a closed formula.
K29 = QuadraticField(29, "r29")
r29 = K29.gen()
assert (r29 - 1) / 14 != 0
assert (-r29 - 1) / 14 != 0
Km3 = QuadraticField(-3, "rm3")
rm3 = Km3.gen()
assert (rm3 + 5) / 14 != 0
assert (-rm3 + 5) / 14 != 0


# ---------------------------------------------------------------------------
# Exact branch counts, infinity behavior, and genus for n=1,...,6
# ---------------------------------------------------------------------------

Qu = PolynomialRing(QQ, "x")
x = Qu.gen()
Ql = PolynomialRing(Qu, "ell")
ell = Ql.gen()
Jq = matrix(Ql, [[1, 0], [0, -1]])


def branch_polynomial_from_raw(n, matrix_entries, energy=1):
    """Return disc_ell(det A)/x^2 for r=1, computed from a raw matrix."""
    Vq = matrix(Ql, matrix_entries)
    Aq = x^n * identity_matrix(Ql, 2) - energy * Jq - ell * x * Vq
    determinant = Aq.det()
    discriminant = determinant.discriminant()
    quotient, remainder = discriminant.quo_rem(x^2)
    assert remainder == 0
    return determinant, Qu(quotient)


# E=1 and V=[[2,1],[-1,3]] lie on the generic real locus.
for n in range(1, 7):
    determinant, Qn = branch_polynomial_from_raw(n, [[2, 1], [-1, 3]])
    assert Qn == -3 * x^(2 * n) - 10 * x^n + 29
    assert Qn.degree() == 2 * n
    assert Qn.is_squarefree()
    assert len(Qn.roots(QQbar)) == 2 * n

    if n == 1:
        P2 = ProjectiveSpace(QQ, 2, names=("U", "Y", "W"))
        U, Y, W = P2.gens()
        conic = Curve(Y^2 - (-3 * U^2 - 10 * U * W + 29 * W^2))
        assert not conic.is_singular()
        assert conic.genus() == 0
    else:
        curve = HyperellipticCurve(Qn)
        assert curve.genus() == n - 1

    # Even degree and nonzero leading coefficient give two unramified points
    # over infinity after adjoining the two roots of w^2=lc(Qn).
    assert Qn.degree() % 2 == 0
    assert Qn.leading_coefficient() != 0


# ---------------------------------------------------------------------------
# Degenerate strata, each reconstructed before taking the discriminant
# ---------------------------------------------------------------------------

# Degree drop A=0: V=[[2,1],[-1,0]] gives Q_n=8(x^n+1).
for n in range(1, 7):
    _, Qdrop = branch_polynomial_from_raw(n, [[2, 1], [-1, 0]])
    assert Qdrop == 8 * (x^n + 1)
    assert Qdrop.degree() == n
    assert Qdrop.is_squarefree()
    expected_genus = floor((n - 1) / 2)
    if Qdrop.degree() >= 3:
        assert HyperellipticCurve(Qdrop).genus() == expected_genus

# Vanishing off-diagonal entry: the raw pencil is diagonal and Q is a square.
for n in range(1, 7):
    Dsplit, Qsplit = branch_polynomial_from_raw(n, [[2, 0], [0, 3]])
    first_diagonal = x^n - 1 - 2 * ell * x
    second_diagonal = x^n + 1 - 3 * ell * x
    assert Dsplit == first_diagonal * second_diagonal
    assert Qsplit == (x^n - 5)^2
    assert not Qsplit.is_squarefree()

# Delta=0: the neutral-nilpotent specialization is linear in ell.
for n in range(1, 7):
    Vzco_q = matrix(Ql, [[1, 1], [-1, -1]])
    Azco_q = x^n * identity_matrix(Ql, 2) - Jq - ell * x * Vzco_q
    Dzco = Azco_q.det()
    assert Dzco.degree() == 1
    Qx_fraction = Qu.fraction_field()
    ell_on_shell = (Qx_fraction(x)^(2 * n) - 1) / (2 * Qx_fraction(x))
    assert Dzco.change_ring(Qx_fraction)(ell_on_shell) == 0

# C=0 exists on the algebraic complexification.  The raw matrix over Q(i)
# gives Q_n=x^n(5x^n+4); removing square factors lowers the branch degree.
Ki = QuadraticField(-1, "ii")
ii = Ki.gen()
Qci = PolynomialRing(Ki, "xc")
xc = Qci.gen()
Lci = PolynomialRing(Qci, "lc")
lc = Lci.gen()
Jci = matrix(Lci, [[1, 0], [0, -1]])
Vci = matrix(Lci, [[Ki(3) / 2, ii], [-ii, Ki(1) / 2]])
for n in range(1, 7):
    Aci = xc^n * identity_matrix(Lci, 2) - Jci - lc * xc * Vci
    disc_ci = Aci.det().discriminant()
    quotient, remainder = disc_ci.quo_rem(xc^2)
    assert remainder == 0
    Qc = Qci(quotient)
    assert Qc == xc^n * (5 * xc^n + 4)
    squarefree_part = Qci.one()
    for factor, multiplicity in Qc.factor():
        if multiplicity % 2 == 1:
            squarefree_part *= factor
    expected_degree = n if n % 2 == 0 else n + 1
    assert squarefree_part.degree() == expected_degree
    assert floor((squarefree_part.degree() - 1) / 2) == floor((n - 1) / 2)


# ---------------------------------------------------------------------------
# Binary quartic invariants and an independent branch cross-ratio check
# ---------------------------------------------------------------------------

Params = PolynomialRing(QQ, names=("Ee", "aa", "bb", "dd"))
Ee0, aa0, bb0, dd0 = Params.gens()
Kp = Params.fraction_field()
Ee, aa, bb, dd = map(Kp, (Ee0, aa0, bb0, dd0))
Ru = PolynomialRing(Kp, "uq")
uq = Ru.gen()
Rl = PolynomialRing(Ru, "lq")
lq = Rl.gen()
J4 = matrix(Rl, [[1, 0], [0, -1]])
V4 = matrix(Rl, [[aa, bb], [-bb, dd]])
A4raw = uq^2 * identity_matrix(Rl, 2) - Ee * J4 - lq * uq * V4
D4raw = A4raw.det()
disc4, rem4 = D4raw.discriminant().quo_rem(uq^2)
assert rem4 == 0
Q4raw = Ru(disc4)

A4 = Q4raw[4]
B4 = Q4raw[2]
C4 = Q4raw[0]
I4 = B4^2 + 12 * A4 * C4
K4 = 72 * A4 * B4 * C4 - 2 * B4^3
Delta4 = B4^2 - 4 * A4 * C4
assert_zero(4 * I4^3 - K4^2 - 432 * A4 * C4 * Delta4^2,
            "binary-quartic syzygy failed")

tau4 = aa + dd
delta4 = aa - dd
detV4 = aa * dd + bb^2
j_from_raw_quartic = 16 * I4^3 / (A4 * C4 * Delta4^2)
j_matrix_formula = 16 * (
    (tau4^2 * delta4^2 - 12 * detV4 * bb^2)^3
) / (
    detV4^2 * bb^4
    * (tau4^2 - 4 * detV4)
    * (delta4^2 + 4 * detV4)
)
assert_zero(j_from_raw_quartic - j_matrix_formula,
            "matrix-invariant j formula failed")

# Independent numerical ground truth: compute the cross-ratio of the four
# branch roots for the raw generic quartic and compare its modular j value.
Qgeneric = -3 * x^4 - 10 * x^2 + 29
roots = [root for root, multiplicity in Qgeneric.roots(QQbar)]
assert len(roots) == 4
cross_ratio = ((roots[0] - roots[2]) * (roots[1] - roots[3])) / (
    (roots[0] - roots[3]) * (roots[1] - roots[2])
)
j_cross_ratio = 256 * (1 - cross_ratio + cross_ratio^2)^3 / (
    cross_ratio^2 * (1 - cross_ratio)^2
)
Agen, Bgen, Cgen = QQ(-3), QQ(-10), QQ(29)
Igen = Bgen^2 + 12 * Agen * Cgen
j_generic_exact = 16 * Igen^3 / (
    Agen * Cgen * (Bgen^2 - 4 * Agen * Cgen)^2
)
CC200 = ComplexField(200)
assert abs(CC200(j_cross_ratio) - CC200(j_generic_exact)) < CC200(2)^(-150)


# ---------------------------------------------------------------------------
# Canonical quartic and birational maps, checked modulo raw curve ideals
# ---------------------------------------------------------------------------

Rc = PolynomialRing(QQ, names=("uc", "vc", "Xc", "Yc"))
uc0, vc0, Xc0, Yc0 = Rc.gens()
Fc = Rc.fraction_field()
uc, vc, Xc, Yc = map(Fc, (uc0, vc0, Xc0, Yc0))

quartic_relation = vc0^2 + uc0^4 - 2
elliptic_relation = Yc0^2 - Xc0^3 - 8 * Xc0
Iq = Rc.ideal(quartic_relation)
Ie = Rc.ideal(elliptic_relation)

X_map = -2 * (uc^2 + vc - 2) / (uc - 1)^2
Y_map = 4 * (-uc^3 + uc * vc - 2 * vc + 2) / (uc - 1)^3
forward_residual = Y_map^2 - X_map^3 - 8 * X_map
assert forward_residual.numerator().reduce(Iq.groebner_basis()) == 0

u_inverse = (4 * Xc + Yc - 8) / (2 * Xc + Yc + 8)
v_inverse = (
    -2 * Xc^3 + 24 * Xc^2 + Yc^2 + 48 * Yc + 64
) / (2 * Xc + Yc + 8)^2
inverse_residual = v_inverse^2 + u_inverse^4 - 2
assert inverse_residual.numerator().reduce(Ie.groebner_basis()) == 0

for composition, ideal in (
    (u_inverse.subs({Xc: X_map, Yc: Y_map}) - uc, Iq),
    (v_inverse.subs({Xc: X_map, Yc: Y_map}) - vc, Iq),
    (X_map.subs({uc: u_inverse, vc: v_inverse}) - Xc, Ie),
    (Y_map.subs({uc: u_inverse, vc: v_inverse}) - Yc, Ie),
):
    assert composition.numerator().reduce(ideal.groebner_basis()) == 0

Ecanonical = EllipticCurve([0, 0, 0, 8, 0])
assert Ecanonical.j_invariant() == 1728
assert Ecanonical.discriminant() == -32768
assert Ecanonical.conductor() == 256
assert Ecanonical.cremona_label() == "256b2"


# ---------------------------------------------------------------------------
# General and canonical inverse interpolation from raw resolvent matrices
# ---------------------------------------------------------------------------

Ri = PolynomialRing(
    QQ, names=("YY", "rho", "ai", "bi", "di", "tt", "qq", "TT")
)
YY0, rho0, ai0, bi0, di0, tt0, qq0, TT0 = Ri.gens()
Fi = Ri.fraction_field()
YY, rho, ai, bi, di, tt, qq, TT = map(
    Fi, (YY0, rho0, ai0, bi0, di0, tt0, qq0, TT0)
)

Ai = matrix(Fi, [
    [YY - 1 - ai * rho, -bi * rho],
    [bi * rho, YY + 1 - di * rho],
])
Ri_raw = Ai.inverse()
reverse_characteristic = (identity_matrix(Fi, 2) - TT * Ri_raw).det()
assert_zero(
    reverse_characteristic
    - (1 - TT * Ri_raw.trace() + TT^2 * Ri_raw.det()),
    "2 x 2 reverse characteristic identity failed",
)

taui = ai + di
deltai = ai - di
Deltai = ai * di + bi^2
rho_solution = (2 * YY - tt / qq) / taui
det_sub = Ai.det().subs({rho: rho_solution})
master_from_raw = -taui^2 * (det_sub - 1 / qq)
master_displayed = (
    (taui^2 - 4 * Deltai) * YY^2
    + (-tt * (taui^2 - 4 * Deltai) / qq + 2 * deltai * taui) * YY
    + taui^2
    - tt * deltai * taui / qq
    - Deltai * tt^2 / qq^2
    + taui^2 / qq
)
assert_zero(master_from_raw - master_displayed,
            "general interpolation master quadratic failed")

trace_sub = Ri_raw.trace().subs({rho: rho_solution})
det_inverse_sub = Ri_raw.det().subs({rho: rho_solution})
assert_zero(
    (trace_sub - tt) * det_sub - tt * master_displayed / taui^2,
    "trace interpolation residual is not controlled by master quadratic",
)
assert_zero(
    (det_inverse_sub - qq) * det_sub - qq * master_displayed / taui^2,
    "determinant interpolation residual is not controlled by master quadratic",
)

canonical_master = master_displayed.subs({ai: 1, bi: 1, di: 1})
canonical_quadratic = (
    2 * qq^2 * YY^2 - 2 * qq * tt * YY + tt^2 - 2 * qq * (qq + 1)
)
assert_zero(canonical_quadratic + qq^2 * canonical_master / 2,
            "canonical interpolation quadratic failed")


def raw_response_matrix(field, Yvalue, rhovalue, avec, bvec, dvec):
    return matrix(field, [
        [Yvalue - 1 - avec * rhovalue, -bvec * rhovalue],
        [bvec * rhovalue, Yvalue + 1 - dvec * rhovalue],
    ])


# A noncanonical exact point: V=[[2,1],[-1,3]], (t,q)=(1,2).
K85 = QuadraticField(85, "r85")
r85 = K85.gen()
Y85 = (-17 + 5 * r85) / 12
rho85 = (2 * Y85 - K85(1) / 2) / 5
A85 = raw_response_matrix(K85, Y85, rho85, 2, 1, 3)
R85 = A85.inverse()
assert R85.trace() == 1
assert R85.det() == 2
PT85 = PolynomialRing(K85, "T85")
T85 = PT85.gen()
assert (identity_matrix(PT85, 2) - T85 * matrix(PT85, R85)).det() == 1 - T85 + 2 * T85^2

# Canonical exact point: (t,q)=(1,5), rebuilt over Q(sqrt(119)).
K119 = QuadraticField(119, "r119")
r119 = K119.gen()
Y119 = (1 + r119) / 10
rho119 = Y119 - K119(1) / 10
A119 = raw_response_matrix(K119, Y119, rho119, 1, 1, 1)
R119 = A119.inverse()
assert R119.trace() == 1
assert R119.det() == 5
PT119 = PolynomialRing(K119, "T119")
T119 = PT119.gen()
assert (identity_matrix(PT119, 2) - T119 * matrix(PT119, R119)).det() == 1 - T119 + 5 * T119^2


# The ZCO/generalized-inverse checks were removed together with the
# manuscript's former Section 9.3 and Appendix D (2026-07-31 slim revision);
# see verification/README.md.  The identities remain verified in
# bets/riemann-surface-causal-operator/code/verify_zco_reconstruction.sage.

print("PASS: raw 2 x 2 determinants for n=1,...,6 and positive/negative numerators")
print("PASS: coefficient-extracted birational identity and numerator-independent branch field")
print("PASS: cyclic coupling characters and numerator-sensitive divisor units")
print("PASS: exact generic branch counts, infinity parity, and genera 0,...,5")
print("PASS: degree-drop, reducible, Delta=0, and square-factor degenerations")
print("PASS: binary-quartic j formula and independent branch cross-ratio")
print("PASS: canonical quartic-Weierstrass maps and elliptic invariants")
print("PASS: general and canonical inverse interpolation from raw resolvents")


==> verification/verify_n_channel.sage <==
# Definition-level verification for the N-channel power-law determinant theorem.
#
# Run from the manuscript directory with:
#   env DOT_SAGE=/private/tmp/rsco-n-channel-proof sage verification/verify_n_channel.sage
#
# The script forms every determinant from the matrix definition.  It does not
# use the proposed genus formula to construct a curve or simplify its equation.

import sys

R = PolynomialRing(QQ, names=('u', 'lam'))
u, lam = R.gens()
GENUS_CACHE = {}


def j_selfadjoint_matrix(jdiag, seed):
    N = len(jdiag)
    S = matrix(QQ, N, N)
    for i in range(N):
        S[i, i] = QQ(1 + ((int(seed) + 2 * i) % 5))
        if i + 1 < N:
            value = QQ(1 + ((int(seed) + i) % 2))
            S[i, i + 1] = value
            S[i + 1, i] = value
    return diagonal_matrix(QQ, jdiag) * S


def raw_determinant(r, n, hdiag, V):
    N = len(hdiag)
    assert gcd(abs(r), n) == 1 and 0 < abs(r) < n
    diagonal = diagonal_matrix(R, [u ** n - QQ(e) for e in hdiag])
    if r > 0:
        return (diagonal - lam * u ** r * matrix(R, V)).det()
    s = abs(r)
    return (u ** s * diagonal - lam * matrix(R, V)).det()


def normalization_genus(F):
    K = FunctionField(QQ, 'x')
    x = K.gen()
    Ky = PolynomialRing(K, 'y')
    y = Ky.gen()
    f = F(u=x, lam=y)
    factors = [(factor, multiplicity) for factor, multiplicity in f.factor()
               if factor.degree() > 0]
    irreducible = len(factors) == 1 and factors[0][1] == 1
    assert irreducible
    # Sage's plane-curve normalization genus uses the Singular curve backend,
    # independently of the Newton count below.
    return Curve(F).genus(), irreducible


def newton_polygon_data(F):
    exponents = [vector(ZZ, exponent) for exponent in F.exponents()]
    polygon = Polyhedron(vertices=exponents)
    assert polygon.dimension() == 2 and len(polygon.vertices_list()) == 3
    interior = sum(1 for point in polygon.integral_points()
                   if polygon.interior_contains(point))
    vertices = sorted(tuple(ZZ(c) for c in vertex)
                      for vertex in polygon.vertices_list())
    return polygon, vertices, interior


def face_polynomials(F, polygon):
    exponents = [tuple(exponent) for exponent in F.exponents()]
    vertices = [vector(ZZ, vertex) for vertex in polygon.vertices_list()]
    faces = []
    for i in range(3):
        a = vertices[i]
        b = vertices[(i + 1) % 3]
        terms = []
        for exponent in exponents:
            p = vector(ZZ, exponent)
            if (b[0] - a[0]) * (p[1] - a[1]) == (b[1] - a[1]) * (p[0] - a[0]):
                # With three polygon vertices, every collinear support point is
                # on the corresponding compact edge.
                if min(a[0], b[0]) <= p[0] <= max(a[0], b[0]) and \
                   min(a[1], b[1]) <= p[1] <= max(a[1], b[1]):
                    monomial = u ** exponent[0] * lam ** exponent[1]
                    terms.append(F.monomial_coefficient(monomial) * monomial)
        faces.append(sum(terms, R(0)))
    assert all(face != 0 for face in faces)
    return faces


def torus_system_empty(polynomials):
    T = PolynomialRing(QQ, names=('U', 'L', 'Tinv'), order='degrevlex')
    U, L, Tinv = T.gens()
    converted = [T(poly(U, L)) for poly in polynomials]
    equations = []
    for poly in converted:
        equations.extend([poly, U * poly.derivative(U), L * poly.derivative(L)])
    equations.append(Tinv * U * L - 1)
    basis = T.ideal(equations).groebner_basis()
    return any(element.is_constant() and element != 0 for element in basis)


def edge_nondegenerate(face):
    """Exact one-variable form of the torus face-derivative test."""
    support = [tuple(exponent) for exponent in face.exponents()]
    assert len(support) >= 2
    a = min(support)
    b = max(support)
    dx, dy = b[0] - a[0], b[1] - a[1]
    step = gcd(abs(dx), abs(dy))
    dx, dy = dx // step, dy // step
    parameters = []
    for exponent in support:
        if dx != 0:
            k = ZZ((exponent[0] - a[0]) / dx)
        else:
            k = ZZ((exponent[1] - a[1]) / dy)
        assert (a[0] + k * dx, a[1] + k * dy) == exponent
        parameters.append((k, exponent))
    shift = min(k for k, _ in parameters)
    Rt = PolynomialRing(QQ, 't')
    t = Rt.gen()
    h = Rt(0)
    for k, exponent in parameters:
        monomial = u ** exponent[0] * lam ** exponent[1]
        h += face.monomial_coefficient(monomial) * t ** (k - shift)
    assert h[0] != 0 and h.leading_coefficient() != 0
    return gcd(h, h.derivative()).degree() == 0


def check_case(N, n, r, jdiag, seed, hmode='distinct', nd_level='none'):
    if hmode == 'distinct':
        hdiag = [QQ(i + 1) for i in range(N)]
    else:
        hdiag = [QQ(j) for j in jdiag]
    actual_seed = seed
    V = j_selfadjoint_matrix(jdiag, actual_seed)
    while V.det() == 0:
        actual_seed += 1000
        V = j_selfadjoint_matrix(jdiag, actual_seed)
    F = raw_determinant(r, n, hdiag, V)
    q_determinant = (diagonal_matrix(R, [u ** n - QQ(e) for e in hdiag])
                     - lam * matrix(R, V)).det()

    # Check each raw positive/negative numerator against the independently
    # rebuilt q-determinant in a Laurent ring before reusing its genus.
    LR = LaurentPolynomialRing(QQ, names=('U', 'L'))
    U, L = LR.gens()
    raw_laurent = LR(F(U, L))
    expected_laurent = LR(q_determinant(U, L * U ** r))
    if r < 0:
        expected_laurent *= U ** (N * abs(r))
    assert raw_laurent == expected_laurent

    polygon, vertices, interior = newton_polygon_data(F)
    faces = face_polynomials(F, polygon)
    cache_key = (N, n, tuple(jdiag), tuple(hdiag), tuple(V.list()))
    if cache_key not in GENUS_CACHE:
        GENUS_CACHE[cache_key] = normalization_genus(q_determinant)
    genus, irreducible = GENUS_CACHE[cache_key]
    edge_ok = None
    torus_ok = None
    if nd_level in ('edges', 'full'):
        edge_ok = all(edge_nondegenerate(face) for face in faces)
    if nd_level == 'full':
        torus_ok = torus_system_empty([F])

    if hmode == 'distinct':
        expected = ZZ(N * ((N - 1) * n - 2) / 2 + 1)
    else:
        p = sum(1 for sign in jdiag if sign > 0)
        q = N - p
        expected = ZZ(n * p * q - N + 1)

    assert irreducible
    assert genus == expected
    if hmode == 'distinct':
        assert interior == expected
        if edge_ok is not None:
            assert edge_ok
        if torus_ok is not None:
            assert torus_ok

    print('N=%d n=%d r=%+d J=%s H0=%s seed=%d genus=%d interior=%d '
          'irreducible=%s edge_ND=%s torus_ND=%s vertices=%s' %
          (N, n, r, ''.join('+' if sign > 0 else '-' for sign in jdiag),
           hmode, actual_seed, genus, interior, irreducible, edge_ok, torus_ok, vertices))
    sys.stdout.flush()


generic_cases = []
for n, numerators in [(2, [-1, 1]), (3, [-2, -1, 1, 2])]:
    for r in numerators:
        generic_cases.append((2, n, r, (1, -1), 100 + 10 * n))
        generic_cases.append((3, n, r, (1, 1, -1), 200 + 10 * n))
        generic_cases.append((3, n, r, (1, -1, -1), 300 + 10 * n))
        generic_cases.append((4, n, r, (1, 1, -1, -1), 400 + 10 * n))

# Required N=5 spots: both n=2,3, both numerator signs, and two signatures.
generic_cases.extend([
    (5, 2, 1, (1, 1, 1, -1, -1), 521),
    (5, 2, -1, (1, 1, -1, -1, -1), 522),
    (5, 3, 2, (1, 1, 1, -1, -1), 531),
    (5, 3, -2, (1, 1, -1, -1, -1), 532),
])

print('== generic distinct-energy regression ==')
for case in generic_cases:
    N, n, r, jdiag, seed = case
    # Full torus Groebner certificates are sampled through N=3.  N=4,5 retain
    # exact edge certificates; their raw genera and irreducibility are still
    # computed by the plane-curve and function-field factor backends.  The proof of full-face generic
    # nondegeneracy for arbitrary N is the perturbed-line witness, not this
    # regression.
    if N <= 3 and r == 1:
        nd_level = 'full'
    elif N >= 4 and r > 0:
        nd_level = 'edges'
    else:
        nd_level = 'none'
    check_case(*case, nd_level=nd_level)

print('== indefinite H0=EJ degeneration regression ==')
for N, jdiag, seed in [
        (3, (1, 1, -1), 731),
        (3, (1, -1, -1), 732),
        (4, (1, 1, -1, -1), 741)]:
    for n in (2, 3):
        check_case(N, n, 1, jdiag, seed + n, hmode='EJ')

print('ALL N-CHANNEL DEFINITION-LEVEL CHECKS PASSED')

